Unmasking Gender Bias in Recommendation Systems and Enhancing Category-Aware Fairness

Recommendation systems are now an integral part of our daily lives. We rely on them for tasks such as discovering new movies, finding friends on social media, and connecting job seekers with relevant opportunities. Given their vital role, we must ensure these recommendations are free from societal stereotypes. Therefore, evaluating and addressing such biases in recommendation systems is crucial. Previous work evaluating the fairness of recommended items fails to capture certain nuances as they mainly focus on comparing performance metrics for different sensitive groups. In this paper, we introduce a set of comprehensive metrics for quantifying gender bias in recommendations. Specifically, we show the importance of evaluating fairness on a more granular level, which can be achieved using our metrics to capture gender bias using categories of recommended items like genres for movies. Furthermore, we show that employing a category-aware fairness metric as a regularization term along with the main recommendation loss during training can help effectively minimize bias in the models' output. We experiment on three real-world datasets, using five baseline models alongside two popular fairness-aware models, to show the effectiveness of our metrics in evaluating gender bias. Our metrics help provide an enhanced insight into bias in recommended items compared to previous metrics. Additionally, our results demonstrate how incorporating our regularization term significantly improves the fairness in recommendations for different categories without substantial degradation in overall recommendation performance.

==> images/all_1m_copy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "genre_precision_mf = [0]*7\n",
    "genre_precision_vae =[0.25513577023087153,\n",
    " 0.2300291201496309,\n",
    " 0.2229294242563072,\n",
    " 0.19283698459948526,\n",
    " 0.11900009876137564,\n",
    " 0.08649851571965403,\n",
    " 0.05969616380283442]\n",
    "genre_precision_neumf =  [0]*7\n",
    "gp_sum =[]\n",
    "gp_sum.append(genre_precision_mf)\n",
    "gp_sum.append(genre_precision_vae)\n",
    "gp_sum.append(genre_precision_neumf)\n",
    "ndcg_mf = [0]*7\n",
    "ndcg_vae =[0.1473, 0.1452, 0.1423, 0.1355, 0.1342, 0.132, 0.1331]\n",
    "ndcg_neumf = [0]*7\n",
    "ndcg_list=[]\n",
    "ndcg_list.append(ndcg_mf)\n",
    "ndcg_list.append(ndcg_vae)\n",
    "ndcg_list.append(ndcg_neumf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1800x500 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "# Sample data\n",
    "x = [0,0.1,0.2,0.3,0.4,0.5,0.6]\n",
    "upper_bound = 7\n",
    "titles = [\"MF\", \"VAECF\", \"NeuMF\"]\n",
    "\n",
    "# Seaborn setup for white background\n",
    "sns.set(style=\"white\")\n",
    "pastel_palette = sns.color_palette(\"muted\")\n",
    "\n",
    "# Create figure and 3 subplots (1 row, 3 columns)\n",
    "fig, axes = plt.subplots(1, 3, figsize=(18, 5), sharex=True)\n",
    "\n",
    "# Plotting the 3 subplots\n",
    "for i, ax1 in enumerate(axes):\n",
    "    # Plot NDCG on the left y-axis\n",
    "    ax1.plot(x, ndcg_list[i], linestyle=\"--\", color=pastel_palette[0], label=\"NDCG\")\n",
    "    ax1.set_xlabel(\"Alpha Value\")\n",
    "    ax1.set_ylabel(\"NDCG\", color=pastel_palette[0])\n",
    "    ax1.tick_params(axis=\"y\", colors=pastel_palette[0], labelsize=17)\n",
    "    \n",
    "    # Create second y-axis and plot bias-related values\n",
    "    ax2 = ax1.twinx()\n",
    "    ax2.plot(x, gp_sum[i], label=titles[i], color=pastel_palette[1])\n",
    "    ax2.set_ylabel(f\"Genre Precision\", color=pastel_palette[1])\n",
    "    ax2.tick_params(axis=\"y\", colors=pastel_palette[1], labelsize =17)\n",
    "\n",
    "    # Set legends for both plots\n",
    "    # ax1.legend(loc=\"upper left\", fontsize=8)\n",
    "    # ax2.legend(loc=\"upper right\", fontsize=8)\n",
    "\n",
    "    # Set title for each subplot\n",
    "    ax1.set_title(f\"{titles[i]}\")\n",
    "\n",
    "# Adjust layout and title\n",
    "# plt.suptitle(\"Impact of Alpha on the Performance and Bias of the MF Model\", fontsize=14)\n",
    "plt.tight_layout(pad=2, rect=[0, 0, 1, 0.95])\n",
    "plt.savefig(\"1mabalation.pdf\", format=\"pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "bbmrec",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

